Learning without Overwriting: Structural Knowledge Fusion for Continual Learning

Catastrophic forgetting in sequential deep learning arises from a fixed-capacity architectural constraint: parameter updates encoding new tasks perturb weight subspaces supporting prior representations. We introduce the Knowledge Fusion Network (KFN), which mitigates the stability-plasticity trade-off in class-incremental learning through novelty-gated structural expansion rather than parameter negotiation within a shared capacity budget. KFN decouples task acquisition from knowledge consolidation: each incoming task is learned in an isolated lightweight specialist network (2.8M parameters) and integrated into the global model via a Structural Fusion Module that allocates dedicated channel capacity conditioned on a quantitative novelty score. Dual structural isolation--channel-space separation with temporally phased gradient unfreezing--protects consolidated knowledge. On ten-task Split CIFAR-100, KFN achieves 11.94% minimum task accuracy and 71.16% task-10 accuracy, whereas shared-parameter baselines degrade severely: LwF to 9.07% average accuracy (0.00% min), Replay++ to 8.91% (85.08% forgetting), and Replay to 16.21% (73.44% forgetting); KFN's forgetting (57.92%) is 15.5 pp lower than Replay. Furthermore, KFN prevents logit-scale drift, maintaining near-symmetric task performance. Across CIFAR-100 and EuroSAT satellite imagery, KFN's class-incremental retention (72.7% and 42.5%) substantially exceeds the best baselines (29.6% and 0.94%). Crucially, KFN achieves parameter-efficient linear scaling, adding 25% of the base parameter count per step and requiring 25.1% of naive backbone duplication over ten tasks (28.1M vs 112.0M). With a 37.1% peak GPU memory reduction over full retraining, KFN establishes novelty-gated expansion as a practical path beyond fixed-capacity architectures.

==> Images/Isolation_mechanism.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "82a167c5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved: isolation_mechanism.png\n"
     ]
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as mpatches\n",
    "from matplotlib.patches import FancyBboxPatch\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({\n",
    "    'font.family': 'DejaVu Sans',\n",
    "    'font.size': 10,\n",
    "    'axes.linewidth': 0.8,\n",
    "})\n",
    "\n",
    "BLUE_DARK    = '#1565C0'\n",
    "BLUE_MID     = '#42A5F5'\n",
    "BLUE_LIGHT   = '#BBDEFB'\n",
    "BLUE_PALE    = '#E3F2FD'\n",
    "ORANGE_DARK  = '#E65100'\n",
    "ORANGE_MID   = '#FF7043'\n",
    "ORANGE_LIGHT = '#FFE0B2'\n",
    "ORANGE_PALE  = '#FFF3E0'\n",
    "GREEN        = '#2E7D32'\n",
    "GREEN_LIGHT  = '#C8E6C9'\n",
    "RED_DARK     = '#C62828'\n",
    "RED_LIGHT    = '#FFCDD2'\n",
    "GRAY_DARK    = '#37474F'\n",
    "GRAY_MID     = '#90A4AE'\n",
    "GRAY_LIGHT   = '#ECEFF1'\n",
    "PURPLE       = '#6A1B9A'\n",
    "PURPLE_LIGHT = '#E1BEE7'\n",
    "WHITE        = '#FFFFFF'\n",
    "\n",
    "fig = plt.figure(figsize=(18, 11.5), facecolor='white')\n",
    "\n",
    "# ─── helpers ─────────────────────────────────────────────────────────\n",
    "\n",
    "def box(ax, cx, cy, w, h, fc, ec, lw=1.4, radius=0.25, alpha=1.0, zorder=3):\n",
    "    p = FancyBboxPatch((cx - w/2, cy - h/2), w, h,\n",
    "                       boxstyle=f\"round,pad=0,rounding_size={radius}\",\n",
    "                       fc=fc, ec=ec, lw=lw, alpha=alpha, zorder=zorder)\n",
    "    ax.add_patch(p)\n",
    "\n",
    "def txt(ax, cx, cy, s, size=9, color='black', weight='normal',\n",
    "        ha='center', va='center', zorder=5, style='normal'):\n",
    "    ax.text(cx, cy, s, fontsize=size, color=color, fontweight=weight,\n",
    "            ha=ha, va=va, zorder=zorder, fontstyle=style,\n",
    "            multialignment='center')\n",
    "\n",
    "def arrow(ax, x1, y1, x2, y2, color=GRAY_DARK, lw=1.5,\n",
    "          connectionstyle='arc3,rad=0.0', linestyle='solid', ms=14):\n",
    "    ax.annotate('', xy=(x2, y2), xytext=(x1, y1),\n",
    "                arrowprops=dict(arrowstyle='->',\n",
    "                                color=color, lw=lw,\n",
    "                                mutation_scale=ms,\n",
    "                                linestyle=linestyle,\n",
    "                                connectionstyle=connectionstyle), zorder=4)\n",
    "\n",
    "# ╔══════════════════════════════════════════════════════════════════════╗\n",
    "# ║  PANEL A  –  Spatial Isolation                                       ║\n",
    "# ╚══════════════════════════════════════════════════════════════════════╝\n",
    "ax_l = fig.add_axes([0.01, 0.05, 0.57, 0.88])\n",
    "ax_l.set_xlim(0, 10)\n",
    "ax_l.set_ylim(0, 10)\n",
    "ax_l.axis('off')\n",
    "\n",
    "txt(ax_l, 5.0, 9.65, '(A)  Spatial Isolation: Dedicated Channel Groups',\n",
    "    size=12, weight='bold', color=GRAY_DARK)\n",
    "\n",
    "# Input tasks\n",
    "box(ax_l, 2.5, 8.75, 1.8, 0.75, BLUE_PALE, BLUE_DARK, lw=1.8)\n",
    "txt(ax_l, 2.5, 8.80, 'Task A Input', size=9, color=BLUE_DARK, weight='bold')\n",
    "txt(ax_l, 2.5, 8.60, 'classes 0–4', size=8, color=BLUE_MID)\n",
    "\n",
    "box(ax_l, 7.5, 8.75, 1.8, 0.75, ORANGE_PALE, ORANGE_DARK, lw=1.8)\n",
    "txt(ax_l, 7.5, 8.80, 'Task B Input', size=9, color=ORANGE_DARK, weight='bold')\n",
    "txt(ax_l, 7.5, 8.60, 'classes 5–9', size=8, color=ORANGE_MID)\n",
    "\n",
    "arrow(ax_l, 2.5, 8.37, 2.5, 7.88, color=BLUE_DARK)\n",
    "arrow(ax_l, 7.5, 8.37, 7.5, 7.88, color=ORANGE_DARK)\n",
    "\n",
    "# Specialists\n",
    "box(ax_l, 2.5, 7.58, 2.0, 0.58, BLUE_LIGHT, BLUE_DARK, lw=1.8)\n",
    "txt(ax_l, 2.5, 7.65, 'Base Specialist', size=9.5, color=BLUE_DARK, weight='bold')\n",
    "txt(ax_l, 2.5, 7.45, '(frozen during integration)', size=7.5, color=BLUE_MID)\n",
    "\n",
    "box(ax_l, 7.5, 7.58, 2.0, 0.58, ORANGE_LIGHT, ORANGE_DARK, lw=1.8)\n",
    "txt(ax_l, 7.5, 7.65, 'New Specialist', size=9.5, color=ORANGE_DARK, weight='bold')\n",
    "txt(ax_l, 7.5, 7.45, '(trained in Phase 2)', size=7.5, color=ORANGE_MID)\n",
    "\n",
    "box(ax_l, 1.30, 7.58, 0.65, 0.38, RED_LIGHT, RED_DARK, lw=1.2, radius=0.12)\n",
    "txt(ax_l, 1.30, 7.58, '[frozen]', size=7, color=RED_DARK, weight='bold')\n",
    "\n",
    "arrow(ax_l, 2.5, 7.28, 2.5, 6.78, color=BLUE_DARK)\n",
    "arrow(ax_l, 7.5, 7.28, 7.5, 6.78, color=ORANGE_DARK)\n",
    "\n",
    "# Feature maps\n",
    "box(ax_l, 2.5, 6.52, 2.0, 0.50, BLUE_LIGHT, BLUE_DARK, lw=1.3, radius=0.15)\n",
    "txt(ax_l, 2.5, 6.52, 'feats   [B, 64, 4, 4]', size=8.5, color=BLUE_DARK)\n",
    "\n",
    "box(ax_l, 7.5, 6.52, 2.0, 0.50, ORANGE_LIGHT, ORANGE_DARK, lw=1.3, radius=0.15)\n",
    "txt(ax_l, 7.5, 6.52, 'feats   [B, 64, 4, 4]', size=8.5, color=ORANGE_DARK)\n",
    "\n",
    "# Old pathway\n",
    "arrow(ax_l, 2.5, 6.27, 2.5, 5.78, color=BLUE_DARK)\n",
    "\n",
    "box(ax_l, 2.5, 5.52, 1.8, 0.50, BLUE_LIGHT, BLUE_DARK, lw=1.4)\n",
    "txt(ax_l, 2.5, 5.58, 'old_proj', size=9.5, color=BLUE_DARK, weight='bold')\n",
    "txt(ax_l, 2.5, 5.40, 'Conv 1×1', size=7.8, color=BLUE_MID)\n",
    "\n",
    "arrow(ax_l, 2.5, 5.27, 2.5, 4.78, color=BLUE_DARK)\n",
    "\n",
    "box(ax_l, 2.5, 4.52, 1.8, 0.50, BLUE_LIGHT, BLUE_DARK, lw=1.4)\n",
    "txt(ax_l, 2.5, 4.58, 'old_gate', size=9.5, color=BLUE_DARK, weight='bold')\n",
    "txt(ax_l, 2.5, 4.40, 'AvgPool → SE → Sigmoid', size=7.5, color=BLUE_MID)\n",
    "\n",
    "arrow(ax_l, 2.5, 4.27, 2.5, 3.78, color=BLUE_DARK)\n",
    "\n",
    "box(ax_l, 2.5, 3.52, 1.8, 0.50, BLUE_LIGHT, BLUE_DARK, lw=1.4)\n",
    "txt(ax_l, 2.5, 3.58, 'old_bottleneck', size=9.5, color=BLUE_DARK, weight='bold')\n",
    "txt(ax_l, 2.5, 3.40, 'Conv 1×1  →  64 ch', size=7.8, color=BLUE_MID)\n",
    "\n",
    "arrow(ax_l, 2.5, 3.27, 2.5, 2.78, color=BLUE_DARK)\n",
    "\n",
    "box(ax_l, 2.5, 2.52, 1.6, 0.50, BLUE_PALE, BLUE_DARK, lw=1.3, radius=0.15)\n",
    "txt(ax_l, 2.5, 2.58, 'old_mem', size=9.5, color=BLUE_DARK, weight='bold')\n",
    "txt(ax_l, 2.5, 2.40, '[B, 64, 4, 4]', size=7.8, color=BLUE_MID)\n",
    "\n",
    "# Residual branch (proj_reuse)\n",
    "ax_l.plot([1.50, 1.30], [6.52, 6.52], color=BLUE_MID, lw=1.3, linestyle='dashed', zorder=3)\n",
    "ax_l.plot([1.30, 1.30], [6.52, 3.92], color=BLUE_MID, lw=1.3, linestyle='dashed', zorder=3)\n",
    "arrow(ax_l, 1.30, 3.92, 1.30, 3.92, color=BLUE_MID, lw=1.2, linestyle='dashed')\n",
    "\n",
    "box(ax_l, 1.30, 3.65, 1.5, 0.50, BLUE_PALE, BLUE_MID, lw=1.2, radius=0.16)\n",
    "txt(ax_l, 1.30, 3.70, 'proj_reuse', size=9, color=BLUE_DARK, weight='bold')\n",
    "txt(ax_l, 1.30, 3.52, 'Conv1×1+BN+ReLU', size=7.3, color=BLUE_MID)\n",
    "\n",
    "arrow(ax_l, 1.30, 3.39, 1.30, 2.98, color=BLUE_MID, lw=1.2)\n",
    "\n",
    "box(ax_l, 1.30, 2.70, 1.6, 0.50, PURPLE_LIGHT, PURPLE, lw=1.6, radius=0.15)\n",
    "txt(ax_l, 1.30, 2.75, 'reuse_scale gate', size=8.5, color=PURPLE, weight='bold')\n",
    "txt(ax_l, 1.30, 2.57, 'a = max(0.1, 1-v)', size=8.5, color=PURPLE)\n",
    "\n",
    "arrow(ax_l, 1.30, 2.44, 1.30, 2.10, color=PURPLE, lw=1.4)\n",
    "\n",
    "box(ax_l, 1.30, 1.85, 1.0, 0.40, BLUE_PALE, BLUE_MID, lw=1.2, radius=0.14)\n",
    "txt(ax_l, 1.30, 1.85, 'd_old', size=10, color=BLUE_DARK, weight='bold')\n",
    "\n",
    "# Addition node\n",
    "box(ax_l, 2.5, 2.00, 0.46, 0.40, WHITE, BLUE_DARK, lw=2.0, radius=0.20)\n",
    "txt(ax_l, 2.5, 2.00, '+', size=14, color=BLUE_DARK, weight='bold')\n",
    "\n",
    "arrow(ax_l, 1.82, 1.85, 2.26, 2.00, color=BLUE_MID, lw=1.2, linestyle='dashed')\n",
    "arrow(ax_l, 2.5, 2.27, 2.5, 2.22, color=BLUE_DARK)\n",
    "\n",
    "txt(ax_l, 3.65, 2.00, 'old_mem + d_old\\n[B, 64, 4, 4]',\n",
    "    size=8, color=BLUE_DARK, weight='bold')\n",
    "\n",
    "# New pathway\n",
    "arrow(ax_l, 7.5, 6.27, 7.5, 5.78, color=ORANGE_DARK)\n",
    "\n",
    "box(ax_l, 7.5, 5.52, 1.8, 0.50, ORANGE_LIGHT, ORANGE_DARK, lw=1.4)\n",
    "txt(ax_l, 7.5, 5.58, 'proj_expand', size=9.5, color=ORANGE_DARK, weight='bold')\n",
    "txt(ax_l, 7.5, 5.40, 'Conv 1×1 + BN + ReLU', size=7.5, color=ORANGE_MID)\n",
    "\n",
    "arrow(ax_l, 7.5, 5.27, 7.5, 4.80, color=ORANGE_DARK)\n",
    "\n",
    "box(ax_l, 7.5, 4.55, 1.8, 0.44, ORANGE_PALE, ORANGE_MID, lw=1.2, radius=0.14)\n",
    "txt(ax_l, 7.5, 4.55, '- spatial mean  (centering)', size=7.8, color=ORANGE_DARK)\n",
    "\n",
    "arrow(ax_l, 7.5, 4.33, 7.5, 3.78, color=ORANGE_DARK)\n",
    "\n",
    "box(ax_l, 7.5, 3.52, 1.8, 0.50, ORANGE_LIGHT, ORANGE_DARK, lw=1.4)\n",
    "txt(ax_l, 7.5, 3.58, 'feat_new', size=9.5, color=ORANGE_DARK, weight='bold')\n",
    "txt(ax_l, 7.5, 3.40, '[B, 128, 4, 4]', size=7.8, color=ORANGE_MID)\n",
    "\n",
    "arrow(ax_l, 7.5, 3.27, 7.5, 2.30, color=ORANGE_DARK)\n",
    "\n",
    "# Concat\n",
    "cx_cat = 5.0\n",
    "box(ax_l, cx_cat, 2.00, 4.0, 0.58, GRAY_LIGHT, GRAY_DARK, lw=1.8, radius=0.18, zorder=5)\n",
    "txt(ax_l, cx_cat, 2.08, 'cat( [old_mem + d_old ,  feat_new] )', size=9, color=GRAY_DARK, weight='bold')\n",
    "txt(ax_l, cx_cat, 1.87,\n",
    "    '[B, 192, 4, 4]  ->  AdaptPool(1)  ->  Flatten  ->  [B, 192]', size=7.5, color=GRAY_MID)\n",
    "\n",
    "arrow(ax_l, 2.73, 2.00, 2.95, 2.00, color=BLUE_DARK, lw=1.4)\n",
    "arrow(ax_l, 7.5,  2.30, 7.05, 2.00, color=ORANGE_DARK, lw=1.4)\n",
    "\n",
    "# Classifier\n",
    "box(ax_l, cx_cat, 1.10, 3.0, 0.55, PURPLE_LIGHT, PURPLE, lw=2.0, radius=0.20)\n",
    "txt(ax_l, cx_cat, 1.17, 'CosineLinear  (10 classes)', size=10, color=PURPLE, weight='bold')\n",
    "txt(ax_l, cx_cat, 0.96, 'sigma * F.linear( F_norm(x), F_norm(W) )', size=7.8, color=PURPLE)\n",
    "\n",
    "arrow(ax_l, cx_cat, 1.71, cx_cat, 1.38, color=PURPLE, lw=1.6)\n",
    "\n",
    "ax_l.annotate('logits 0-4\\n(old task)',\n",
    "              xy=(3.65, 0.86), xytext=(2.15, 0.40),\n",
    "              fontsize=8, color=BLUE_DARK, ha='center',\n",
    "              arrowprops=dict(arrowstyle='->', color=BLUE_DARK, lw=0.9), zorder=6)\n",
    "ax_l.annotate('logits 5-9\\n(new task)',\n",
    "              xy=(6.35, 0.86), xytext=(7.85, 0.40),\n",
    "              fontsize=8, color=ORANGE_DARK, ha='center',\n",
    "              arrowprops=dict(arrowstyle='->', color=ORANGE_DARK, lw=0.9), zorder=6)\n",
    "\n",
    "# Novelty score badge\n",
    "box(ax_l, 9.1, 5.52, 1.45, 0.55, PURPLE_LIGHT, PURPLE, lw=1.4, radius=0.16, alpha=0.9)\n",
    "txt(ax_l, 9.1, 5.58, 'novelty score', size=8, color=PURPLE, weight='bold')\n",
    "txt(ax_l, 9.1, 5.40, 'v = 0.998 (high)', size=8, color=PURPLE)\n",
    "\n",
    "ax_l.annotate('', xy=(8.41, 4.55), xytext=(8.37, 5.27),\n",
    "              arrowprops=dict(arrowstyle='->', color=PURPLE, lw=1.0, linestyle='dashed'), zorder=4)\n",
    "ax_l.annotate('', xy=(1.30, 2.96), xytext=(9.1, 5.27),\n",
    "              arrowprops=dict(arrowstyle='->', color=PURPLE, lw=0.9, linestyle='dashed',\n",
    "                              connectionstyle='arc3,rad=0.02'), zorder=4)\n",
    "\n",
    "txt(ax_l, 1.30, 2.20, 'a \\~= 0.10  (high v)', size=7.8, color=PURPLE, style='italic')\n",
    "\n",
    "# ╔══════════════════════════════════════════════════════════════════════╗\n",
    "# ║  PANEL B  –  Gradient Isolation: Phased Unfreezing                   ║\n",
    "# ╚══════════════════════════════════════════════════════════════════════╝\n",
    "ax_r = fig.add_axes([0.60, 0.05, 0.39, 0.88])\n",
    "ax_r.set_xlim(0, 6)\n",
    "ax_r.set_ylim(0, 10)\n",
    "ax_r.axis('off')\n",
    "\n",
    "txt(ax_r, 3.0, 9.65, '(B)  Gradient Isolation: Phased Unfreezing',\n",
    "    size=12, weight='bold', color=GRAY_DARK)\n",
    "\n",
    "COLS = [\n",
    "    (2.40, 'old_bottleneck', BLUE_DARK),\n",
    "    (3.60, 'old_gate',       BLUE_DARK),\n",
    "    (4.80, 'fusion /\\nclassifier', ORANGE_DARK),\n",
    "]\n",
    "\n",
    "txt(ax_r, 3.60, 9.30, 'Parameter group status per phase',\n",
    "    size=8.8, color=GRAY_DARK, weight='bold')\n",
    "\n",
    "for cx, lbl, c in COLS:\n",
    "    box(ax_r, cx, 8.90, 0.95, 0.58, GRAY_LIGHT, c, lw=1.2, radius=0.14)\n",
    "    txt(ax_r, cx, 8.90, lbl, size=7.8, color=c, weight='bold')\n",
    "\n",
    "SPINE_X = 0.95\n",
    "ax_r.plot([SPINE_X, SPINE_X], [0.68, 8.60], color=GRAY_MID, lw=3.0,\n",
    "          zorder=2, solid_capstyle='round')\n",
    "\n",
    "phases = [\n",
    "    (7.90, 'Phase 1\\nEp 0-9',\n",
    "     'Base training  -  Task A only',\n",
    "     ['frozen', 'frozen', 'frozen'],\n",
    "     BLUE_PALE, BLUE_DARK),\n",
    "\n",
    "    (6.20, 'Phase 2\\nEp 10-39',\n",
    "     'Specialist training  -  Task B, separate',\n",
    "     ['frozen', 'frozen', 'frozen'],\n",
    "     ORANGE_PALE, ORANGE_DARK),\n",
    "\n",
    "    (4.55, 'Phase 3a\\nEp 40-59\\n(first half)',\n",
    "     'Integration (early):  bottleneck unlocked',\n",
    "     ['active', 'frozen', 'active'],\n",
    "     '#E8F5E9', GREEN),\n",
    "\n",
    "    (2.90, 'Phase 3b\\nEp 60-79\\n(second half)',\n",
    "     'Integration (late):  gate also unlocked',\n",
    "     ['active', 'active', 'active'],\n",
    "     '#FFFDE7', '#F57F17'),\n",
    "\n",
    "    (1.25, 'Phase 4\\nEp 80-84',\n",
    "     'Bias correction  -  classifier only',\n",
    "     ['frozen', 'frozen', 'active'],\n",
    "     PURPLE_LIGHT, PURPLE),\n",
    "]\n",
    "\n",
    "STATUS_H = 0.46\n",
    "\n",
    "for (yc, ep_lbl, headline, states, bg, border) in phases:\n",
    "    box(ax_r, 3.30, yc, 5.30, 1.15, bg, border, lw=1.7, radius=0.22, alpha=0.55, zorder=1)\n",
    "\n",
    "    ax_r.plot(SPINE_X, yc, 'o', markersize=11, color=border, zorder=5)\n",
    "\n",
    "    txt(ax_r, 0.40, yc+0.02, ep_lbl, size=7.5, color=border, weight='bold', ha='center')\n",
    "    txt(ax_r, 3.40, yc+0.36, headline, size=8.5, color=GRAY_DARK, weight='bold', ha='center')\n",
    "\n",
    "    for (cx, _, _), state in zip(COLS, states):\n",
    "        if state == 'active':\n",
    "            fc_s, ec_s, tc = GREEN_LIGHT, GREEN, GREEN\n",
    "            sym = 'trainable'\n",
    "        else:\n",
    "            fc_s, ec_s, tc = RED_LIGHT, RED_DARK, RED_DARK\n",
    "            sym = 'frozen'\n",
    "\n",
    "        box(ax_r, cx, yc - 0.22, 0.93, STATUS_H, fc_s, ec_s, lw=1.3, radius=0.13, zorder=3)\n",
    "        txt(ax_r, cx, yc - 0.22, sym, size=7.8, color=tc, weight='bold')\n",
    "\n",
    "        if state == 'active':\n",
    "            ax_r.annotate('', xy=(cx, yc + 0.30), xytext=(cx, yc - 0.00),\n",
    "                          arrowprops=dict(arrowstyle='->', color=GREEN, lw=1.8,\n",
    "                                          mutation_scale=13), zorder=5)\n",
    "\n",
    "# Gradual release brace\n",
    "ax_r.annotate('', xy=(5.72, 2.35), xytext=(5.72, 5.10),\n",
    "              arrowprops=dict(arrowstyle='<->', color=GREEN, lw=1.8, mutation_scale=12), zorder=4)\n",
    "txt(ax_r, 5.72, 3.73, 'gradual\\nrelease', size=7.8, color=GREEN, weight='bold', ha='center')\n",
    "\n",
    "# Bottom callout\n",
    "box(ax_r, 3.0, 0.32, 5.60, 0.50, PURPLE_LIGHT, PURPLE, lw=1.6, radius=0.18, alpha=0.9, zorder=5)\n",
    "txt(ax_r, 3.0, 0.38, 'Ordered release: bottleneck stabilises before gate adapts',\n",
    "    size=8.3, color=PURPLE, weight='bold')\n",
    "txt(ax_r, 3.0, 0.20, 'Prevents transient gradients from corrupting Task A representations',\n",
    "    size=7.8, color=PURPLE)\n",
    "\n",
    "# Divider and title\n",
    "fig.add_artist(plt.Line2D([0.595, 0.595], [0.05, 0.93], color=GRAY_MID, lw=1.0,\n",
    "                           transform=fig.transFigure, zorder=10))\n",
    "\n",
    "fig.text(0.50, 0.975, 'KFN Dual Structural Isolation Mechanism',\n",
    "         ha='center', va='top', fontsize=14.5, fontweight='bold', color=GRAY_DARK)\n",
    "fig.text(0.50, 0.955,\n",
    "         'Spatial isolation eliminates representational competition  -  '\n",
    "         'Gradient isolation prevents old-pathway corruption',\n",
    "         ha='center', va='top', fontsize=9.5, color=GRAY_MID, style='italic')\n",
    "\n",
    "plt.savefig('isolation_mechanism.png', dpi=200, bbox_inches='tight', facecolor='white')\n",
    "print(\"Saved: isolation_mechanism.png\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Images/domain_robustness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a7259d69",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2100x1005 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved: fig_domain_robustness.pdf  &  fig_domain_robustness.png\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as mpatches\n",
    "from matplotlib.gridspec import GridSpec\n",
    "\n",
    "matplotlib.rcParams.update({\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": [\"Times New Roman\", \"DejaVu Serif\"],\n",
    "    \"font.size\": 9,\n",
    "    \"axes.titlesize\": 10,\n",
    "    \"axes.labelsize\": 9,\n",
    "    \"xtick.labelsize\": 8.5,\n",
    "    \"ytick.labelsize\": 8.5,\n",
    "    \"legend.fontsize\": 8.5,\n",
    "    \"figure.dpi\": 300,\n",
    "    \"axes.spines.top\": False,\n",
    "    \"axes.spines.right\": False,\n",
    "    \"axes.grid\": True,\n",
    "    \"grid.linewidth\": 0.4,\n",
    "    \"grid.alpha\": 0.5,\n",
    "})\n",
    "\n",
    "# ── Data ──────────────────────────────────────────────────────────────────────\n",
    "\n",
    "kfn_c100_A = np.array([65.18, 64.94, 65.70, 66.02, 66.38, 67.64])\n",
    "kfn_c100_B = np.array([65.42, 66.24, 67.16, 67.48, 67.92, 68.30])\n",
    "\n",
    "rpp_c100_A = np.array([76.02, 76.10, 75.82, 76.56, 75.30])\n",
    "rpp_c100_B = np.array([16.80, 15.62, 18.16, 17.40, 20.74])\n",
    "\n",
    "lwf_c100_A = np.array([67.68])\n",
    "lwf_c100_B = np.array([62.80])\n",
    "\n",
    "methods = [\"KFN\\n(ours)\", \"LwF$^{++}$\", \"Replay$^{++}$\"]\n",
    "\n",
    "cifar = {\n",
    "    \"mu_A\": [kfn_c100_A.mean(), lwf_c100_A.mean(), rpp_c100_A.mean()],\n",
    "    \"mu_B\": [kfn_c100_B.mean(), lwf_c100_B.mean(), rpp_c100_B.mean()],\n",
    "    \"se_A\": [kfn_c100_A.std(ddof=1) / np.sqrt(len(kfn_c100_A)),\n",
    "             0.0,\n",
    "             rpp_c100_A.std(ddof=1) / np.sqrt(len(rpp_c100_A))],\n",
    "    \"se_B\": [kfn_c100_B.std(ddof=1) / np.sqrt(len(kfn_c100_B)),\n",
    "             0.0,\n",
    "             rpp_c100_B.std(ddof=1) / np.sqrt(len(rpp_c100_B))],\n",
    "}\n",
    "\n",
    "eurosat = {\n",
    "    \"mu_A\": [81.36, 69.45, 66.45],\n",
    "    \"mu_B\": [77.35, 85.62, 91.62],\n",
    "    \"se_A\": [0.00,  0.56,  0.56],\n",
    "    \"se_B\": [0.00,  0.93,  0.93],\n",
    "}\n",
    "\n",
    "# ── Colours ───────────────────────────────────────────────────────────────────\n",
    "\n",
    "COL_A     = \"#2563EB\"\n",
    "COL_B     = \"#DC2626\"\n",
    "ALPHA     = 0.82\n",
    "KFN_EDGE  = \"#1e3a8a\"\n",
    "BASE_EDGE = \"#555555\"\n",
    "\n",
    "# ── Layout ────────────────────────────────────────────────────────────────────\n",
    "\n",
    "fig  = plt.figure(figsize=(7.0, 3.35))\n",
    "gs   = GridSpec(1, 2, figure=fig, wspace=0.38)\n",
    "axes = [fig.add_subplot(gs[0, 0]), fig.add_subplot(gs[0, 1])]\n",
    "\n",
    "panel_data   = [cifar, eurosat]\n",
    "panel_titles = [\"(a) CIFAR-100\", \"(b) EuroSAT\"]\n",
    "\n",
    "bar_w = 0.30\n",
    "x     = np.arange(len(methods))\n",
    "ebarw = 1.5\n",
    "ecap  = 2.5\n",
    "\n",
    "for ax, data, title in zip(axes, panel_data, panel_titles):\n",
    "\n",
    "    mu_A = np.array(data[\"mu_A\"])\n",
    "    mu_B = np.array(data[\"mu_B\"])\n",
    "    se_A = np.array(data[\"se_A\"])\n",
    "    se_B = np.array(data[\"se_B\"])\n",
    "\n",
    "    edge_A = [KFN_EDGE if i == 0 else BASE_EDGE for i in range(len(methods))]\n",
    "    edge_B = [KFN_EDGE if i == 0 else BASE_EDGE for i in range(len(methods))]\n",
    "\n",
    "    bars_A = ax.bar(x - bar_w / 2, mu_A, bar_w,\n",
    "                    color=COL_A, alpha=ALPHA,\n",
    "                    edgecolor=edge_A, linewidth=0.8, zorder=3)\n",
    "    bars_B = ax.bar(x + bar_w / 2, mu_B, bar_w,\n",
    "                    color=COL_B, alpha=ALPHA,\n",
    "                    edgecolor=edge_B, linewidth=0.8, zorder=3)\n",
    "\n",
    "    ax.errorbar(x - bar_w / 2, mu_A, yerr=se_A,\n",
    "                fmt=\"none\", color=\"black\",\n",
    "                linewidth=ebarw, capsize=ecap, capthick=ebarw, zorder=4)\n",
    "    ax.errorbar(x + bar_w / 2, mu_B, yerr=se_B,\n",
    "                fmt=\"none\", color=\"black\",\n",
    "                linewidth=ebarw, capsize=ecap, capthick=ebarw, zorder=4)\n",
    "\n",
    "    # gap annotations\n",
    "    for i, (a, b) in enumerate(zip(mu_A, mu_B)):\n",
    "        gap = abs(a - b)\n",
    "        if gap < 3:\n",
    "            ax.annotate(\n",
    "                \"≈\", xy=(x[i], max(a, b) + 2.5),\n",
    "                ha=\"center\", va=\"bottom\", fontsize=9,\n",
    "                color=\"#1d4ed8\" if i == 0 else \"#374151\",\n",
    "                fontweight=\"bold\"\n",
    "            )\n",
    "        else:\n",
    "            lo, hi = min(a, b), max(a, b)\n",
    "            ax.annotate(\n",
    "                \"\",\n",
    "                xy=(x[i], hi + 1.5),\n",
    "                xytext=(x[i], lo + 1.5),\n",
    "                arrowprops=dict(\n",
    "                    arrowstyle=\"<->\", color=\"#6b7280\",\n",
    "                    lw=0.9, shrinkA=0, shrinkB=0,\n",
    "                ), zorder=5\n",
    "            )\n",
    "            ax.text(\n",
    "                x[i] + 0.17, (hi + lo) / 2 + 1.0,\n",
    "                f\"{gap:.1f}pp\",\n",
    "                ha=\"left\", va=\"center\",\n",
    "                fontsize=6.5, color=\"#374151\", style=\"italic\"\n",
    "            )\n",
    "\n",
    "    # value labels on top of bars\n",
    "    for bar in list(bars_A) + list(bars_B):\n",
    "        h = bar.get_height()\n",
    "        ax.text(\n",
    "            bar.get_x() + bar.get_width() / 2, h + 0.6,\n",
    "            f\"{h:.1f}\", ha=\"center\", va=\"bottom\",\n",
    "            fontsize=6.5, color=\"#111827\"\n",
    "        )\n",
    "\n",
    "    ax.set_title(title, fontweight=\"bold\", pad=6)\n",
    "    ax.set_xticks(x)\n",
    "    ax.set_xticklabels(methods, linespacing=1.3)\n",
    "    ax.set_ylim(0, 105)\n",
    "    ax.set_yticks(range(0, 101, 20))\n",
    "    ax.set_ylabel(\"CIL Accuracy (%)\" if ax is axes[0] else \"\")\n",
    "    ax.yaxis.set_tick_params(length=2)\n",
    "\n",
    "    # y-only grid (set per axis — not via rcParams)\n",
    "    ax.grid(True, axis=\"y\")\n",
    "    ax.set_axisbelow(True)\n",
    "\n",
    "    # light highlight band behind KFN bars\n",
    "    ax.axvspan(-0.5, 0.5, color=\"#dbeafe\", alpha=0.35, zorder=0, lw=0)\n",
    "\n",
    "    # \"direction flips\" callouts on the EuroSAT panel only\n",
    "    if ax is axes[1]:\n",
    "        for xi, yi in [(1, 77), (2, 79)]:\n",
    "            ax.annotate(\n",
    "                \"direction\\nflips ↑↓\",\n",
    "                xy=(xi, yi),\n",
    "                fontsize=6.5, color=\"#b91c1c\",\n",
    "                ha=\"center\", style=\"italic\",\n",
    "                bbox=dict(boxstyle=\"round,pad=0.25\",\n",
    "                          fc=\"white\", ec=\"#fca5a5\", lw=0.7)\n",
    "            )\n",
    "\n",
    "# ── Shared legend ─────────────────────────────────────────────────────────────\n",
    "\n",
    "h_A = mpatches.Patch(facecolor=COL_A, alpha=ALPHA, edgecolor=BASE_EDGE,\n",
    "                     linewidth=0.8, label=\"Task A (old task) CIL Acc.\")\n",
    "h_B = mpatches.Patch(facecolor=COL_B, alpha=ALPHA, edgecolor=BASE_EDGE,\n",
    "                     linewidth=0.8, label=\"Task B (new task) CIL Acc.\")\n",
    "h_kfn = mpatches.Patch(facecolor=\"#dbeafe\", edgecolor=KFN_EDGE,\n",
    "                        linewidth=0.8, label=\"KFN (ours) — highlighted\")\n",
    "\n",
    "fig.legend(\n",
    "    handles=[h_A, h_B, h_kfn],\n",
    "    loc=\"lower center\", ncol=3,\n",
    "    frameon=True, framealpha=0.92,\n",
    "    edgecolor=\"#d1d5db\",\n",
    "    bbox_to_anchor=(0.5, -0.03),\n",
    "    handlelength=1.4, columnspacing=1.2\n",
    ")\n",
    "\n",
    "fig.suptitle(\n",
    "    \"Task-level CIL Accuracy: KFN vs Baselines across Domains\\n\"\n",
    "    r\"Balanced bars $\\Rightarrow$ stable learner  |  \"\n",
    "    r\"error bars = $\\pm$1 SE (5–6 seeds)\",\n",
    "    fontsize=8.5, y=1.02, ha=\"center\", color=\"#374151\"\n",
    ")\n",
    "\n",
    "plt.savefig(\"fig_domain_robustness.pdf\", bbox_inches=\"tight\", dpi=300)\n",
    "plt.savefig(\"fig_domain_robustness.png\", bbox_inches=\"tight\", dpi=300)\n",
    "plt.show()\n",
    "print(\"Saved: fig_domain_robustness.pdf  &  fig_domain_robustness.png\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Images/fig_param_scaling.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "70aa3cd2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2100x1350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved: fig_param_scaling.pdf and fig_param_scaling.png\n",
      "\n",
      "Data verification:\n",
      "  Task 1 :  KFN 11.220M | Static 11.220M | PNN 11.220M\n",
      "  Task 5 :  KFN 22.411M | Static 11.220M | PNN 56.101M\n",
      "  Task 10:  KFN 36.400M | Static 11.220M | PNN 112.201M\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "matplotlib.rcParams.update({\n",
    "    \"font.family\":       \"serif\",\n",
    "    \"font.serif\":        [\"Times New Roman\", \"DejaVu Serif\"],\n",
    "    \"font.size\":         11,\n",
    "    \"axes.labelsize\":    12,\n",
    "    \"axes.titlesize\":    12,\n",
    "    \"xtick.labelsize\":   10,\n",
    "    \"ytick.labelsize\":   10,\n",
    "    \"legend.fontsize\":   10,\n",
    "    \"axes.linewidth\":    0.8,\n",
    "    \"grid.linewidth\":    0.5,\n",
    "    \"lines.linewidth\":   2.0,\n",
    "    \"lines.markersize\":  6,\n",
    "    \"figure.dpi\":        300,\n",
    "    \"savefig.dpi\":       300,\n",
    "    \"savefig.bbox\":      \"tight\",\n",
    "    \"savefig.pad_inches\": 0.05,\n",
    "})\n",
    "\n",
    "BASE_PARAMS   = 11_220_132\n",
    "KFN_FINAL     = 36_400_000          \n",
    "KFN_OVERHEAD  = KFN_FINAL - BASE_PARAMS\n",
    "N_INCREMENTAL = 9\n",
    "\n",
    "per_task_kfn = KFN_OVERHEAD / N_INCREMENTAL\n",
    "\n",
    "tasks = np.arange(1, 11)\n",
    "\n",
    "static_params = np.full(10, BASE_PARAMS / 1e6)\n",
    "\n",
    "kfn_params = np.array([\n",
    "    BASE_PARAMS + max(0, t - 1) * per_task_kfn\n",
    "    for t in tasks\n",
    "]) / 1e6\n",
    "\n",
    "pnn_params = (tasks * BASE_PARAMS) / 1e6\n",
    "\n",
    "COLOR_KFN    = \"#2563EB\"\n",
    "COLOR_STATIC = \"#16A34A\"\n",
    "COLOR_PNN    = \"#DC2626\"\n",
    "COLOR_FILL   = \"#DBEAFE\"\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(7.0, 4.5))\n",
    "\n",
    "ax.fill_between(tasks, kfn_params, static_params,\n",
    "                alpha=0.12, color=COLOR_KFN, zorder=1)\n",
    "\n",
    "ax.plot(tasks, pnn_params,    color=COLOR_PNN,    linestyle=\"--\",\n",
    "        marker=\"s\", zorder=4, label=\"Naive Expansion (PNN-style)\")\n",
    "ax.plot(tasks, kfn_params,    color=COLOR_KFN,    linestyle=\"-\",\n",
    "        marker=\"o\", zorder=5, label=\"KFN (ours)\")\n",
    "ax.plot(tasks, static_params, color=COLOR_STATIC, linestyle=\":\",\n",
    "        marker=\"^\", zorder=3, label=\"Static Baselines (LwF$^{++}$, Replay$^{++}$)\")\n",
    "\n",
    "ax.annotate(\n",
    "    f\"KFN: {KFN_FINAL/1e6:.1f}M\\n(+46.4%)\",\n",
    "    xy=(10, KFN_FINAL / 1e6),\n",
    "    xytext=(8.3, 19.5),\n",
    "    fontsize=9,\n",
    "    color=COLOR_KFN,\n",
    "    arrowprops=dict(arrowstyle=\"-|>\", color=COLOR_KFN,\n",
    "                    lw=1.0, mutation_scale=10),\n",
    "    ha=\"center\",\n",
    ")\n",
    "\n",
    "ax.annotate(\n",
    "    f\"PNN: {pnn_params[-1]:.1f}M\\n($10\\\\times$ base)\",\n",
    "    xy=(10, pnn_params[-1]),\n",
    "    xytext=(8.0, 100.0),\n",
    "    fontsize=9,\n",
    "    color=COLOR_PNN,\n",
    "    arrowprops=dict(arrowstyle=\"-|>\", color=COLOR_PNN,\n",
    "                    lw=1.0, mutation_scale=10),\n",
    "    ha=\"center\",\n",
    ")\n",
    "\n",
    "ax.annotate(\n",
    "    f\"Static: {BASE_PARAMS/1e6:.1f}M\\n(fixed capacity)\",\n",
    "    xy=(5, BASE_PARAMS / 1e6),\n",
    "    xytext=(5.0, 22.0),\n",
    "    fontsize=9,\n",
    "    color=COLOR_STATIC,\n",
    "    arrowprops=dict(arrowstyle=\"-|>\", color=COLOR_STATIC,\n",
    "                    lw=1.0, mutation_scale=10),\n",
    "    ha=\"center\",\n",
    ")\n",
    "\n",
    "ax.set_xlabel(\"Number of Tasks\", labelpad=6)\n",
    "ax.set_ylabel(\"Total Parameters (Millions)\", labelpad=6)\n",
    "ax.set_xticks(tasks)\n",
    "ax.set_xticklabels([str(t) for t in tasks])\n",
    "ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda x, _: f\"{x:.0f}M\"))\n",
    "ax.set_xlim(0.5, 10.8)\n",
    "ax.set_ylim(-2, 122)\n",
    "ax.grid(True, axis=\"y\", linestyle=\"--\", alpha=0.4, zorder=0)\n",
    "ax.grid(True, axis=\"x\", linestyle=\":\", alpha=0.25, zorder=0)\n",
    "ax.spines[\"top\"].set_visible(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "\n",
    "legend = ax.legend(\n",
    "    loc=\"upper left\",\n",
    "    frameon=True,\n",
    "    framealpha=0.92,\n",
    "    edgecolor=\"#cccccc\",\n",
    "    borderpad=0.7,\n",
    "    handlelength=2.2,\n",
    ")\n",
    "\n",
    "ax.set_title(\n",
    "    \"Parameter Scaling over Incremental Tasks\\n\"\n",
    "    r\"$\\it{Sub}$-$\\it{linear}$ growth vs.\\ static capacity and naive expansion\",\n",
    "    pad=10,\n",
    "    fontsize=11,\n",
    ")\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"fig_param_scaling.pdf\", format=\"pdf\")\n",
    "plt.savefig(\"fig_param_scaling.png\", format=\"png\")\n",
    "plt.show()\n",
    "\n",
    "print(\"Saved: fig_param_scaling.pdf and fig_param_scaling.png\")\n",
    "print(f\"\\nData verification:\")\n",
    "print(f\"  Task 1 :  KFN {kfn_params[0]:.3f}M | Static {static_params[0]:.3f}M | PNN {pnn_params[0]:.3f}M\")\n",
    "print(f\"  Task 5 :  KFN {kfn_params[4]:.3f}M | Static {static_params[4]:.3f}M | PNN {pnn_params[4]:.3f}M\")\n",
    "print(f\"  Task 10:  KFN {kfn_params[9]:.3f}M | Static {static_params[9]:.3f}M | PNN {pnn_params[9]:.3f}M\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Images/tier_progression.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "743a4964",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\"\n",
    "fig_tier_progression.py\n",
    "Grouped bar chart – Task A and Task B CIL accuracy across baseline tiers,\n",
    "with KFN reference lines.\n",
    "\"\"\"\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "matplotlib.rcParams.update({\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": [\"Times New Roman\", \"DejaVu Serif\"],\n",
    "    \"font.size\": 11,\n",
    "    \"axes.linewidth\": 0.9,\n",
    "    \"xtick.major.width\": 0.9,\n",
    "    \"ytick.major.width\": 0.9,\n",
    "    \"pdf.fonttype\": 42,\n",
    "    \"ps.fonttype\": 42,\n",
    "})\n",
    "\n",
    "# Data\n",
    "methods = [\n",
    "    \"LwF\\n(Vanilla)\",\n",
    "    \"LwF$^{++}$\\n(Heavily aided)\",\n",
    "    \"Replay\\n(Vanilla)\",\n",
    "    \"Replay$^{+}$\\n(Intermediate)\",\n",
    "]\n",
    "\n",
    "task_a_cil = [11.46, 67.68, 27.39, 6.27]\n",
    "task_b_cil = [78.78, 62.80, 38.08, 65.96]\n",
    "\n",
    "task_a_err = [0.00, 0.00, 0.97, 0.37]\n",
    "task_b_err = [0.00, 0.00, 0.51, 1.67]\n",
    "\n",
    "kfn_a = 65.64\n",
    "kfn_b = 66.80\n",
    "\n",
    "# Canvas\n",
    "fig, ax = plt.subplots(figsize=(8.5, 4.8))\n",
    "\n",
    "n = len(methods)\n",
    "x = np.arange(n)\n",
    "width = 0.30\n",
    "gap = 0.06\n",
    "\n",
    "x_a = x - width / 2 - gap / 2\n",
    "x_b = x + width / 2 + gap / 2\n",
    "\n",
    "# Colors\n",
    "col_a = \"#2C6BAC\"\n",
    "col_b = \"#E07B39\"\n",
    "col_kfn_a = \"#1A3F6F\"\n",
    "col_kfn_b = \"#8B3A10\"\n",
    "\n",
    "# Bars\n",
    "cap_kw = dict(elinewidth=1.2, capsize=3.5, capthick=1.2)\n",
    "\n",
    "bars_a = ax.bar(\n",
    "    x_a, task_a_cil, width,\n",
    "    yerr=task_a_err,\n",
    "    error_kw={**cap_kw, \"ecolor\": col_kfn_a},\n",
    "    color=col_a,\n",
    "    edgecolor=\"white\",\n",
    "    linewidth=0.6,\n",
    "    label=\"Task A CIL\",\n",
    "    zorder=3,\n",
    ")\n",
    "\n",
    "bars_b = ax.bar(\n",
    "    x_b, task_b_cil, width,\n",
    "    yerr=task_b_err,\n",
    "    error_kw={**cap_kw, \"ecolor\": col_kfn_b},\n",
    "    color=col_b,\n",
    "    edgecolor=\"white\",\n",
    "    linewidth=0.6,\n",
    "    label=\"Task B CIL\",\n",
    "    zorder=3,\n",
    ")\n",
    "\n",
    "# KFN reference lines\n",
    "x_left = -0.55\n",
    "x_right = n - 0.45\n",
    "\n",
    "ax.hlines(\n",
    "    kfn_a, x_left, x_right,\n",
    "    colors=col_kfn_a,\n",
    "    linewidths=1.6,\n",
    "    linestyles=\"--\",\n",
    "    zorder=4,\n",
    "    label=f\"KFN Task A ({kfn_a:.2f}%)\"\n",
    ")\n",
    "\n",
    "ax.hlines(\n",
    "    kfn_b, x_left, x_right,\n",
    "    colors=col_kfn_b,\n",
    "    linewidths=1.6,\n",
    "    linestyles=(0, (5, 3)),\n",
    "    zorder=4,\n",
    "    label=f\"KFN Task B ({kfn_b:.2f}%)\"\n",
    ")\n",
    "\n",
    "# Shaded band\n",
    "ax.axhspan(\n",
    "    kfn_a, kfn_b,\n",
    "    alpha=0.07,\n",
    "    color=\"#555555\",\n",
    "    zorder=1,\n",
    "    label=\"KFN performance band\"\n",
    ")\n",
    "\n",
    "# Value labels\n",
    "def label_bars(bars, errs, color):\n",
    "    for bar, err in zip(bars, errs):\n",
    "        h = bar.get_height()\n",
    "        offset = err + 2.2 if err > 0 else 2.0\n",
    "        ax.text(\n",
    "            bar.get_x() + bar.get_width() / 2.0,\n",
    "            h + offset,\n",
    "            f\"{h:.1f}\",\n",
    "            ha=\"center\",\n",
    "            va=\"bottom\",\n",
    "            fontsize=8.5,\n",
    "            color=color,\n",
    "            fontweight=\"bold\",\n",
    "        )\n",
    "\n",
    "label_bars(bars_a, task_a_err, col_kfn_a)\n",
    "label_bars(bars_b, task_b_err, col_kfn_b)\n",
    "\n",
    "# Annotations\n",
    "arrow_props = dict(\n",
    "    arrowstyle=\"-|>\",\n",
    "    color=\"#888888\",\n",
    "    mutation_scale=9,\n",
    "    lw=0.9\n",
    ")\n",
    "\n",
    "ax.annotate(\n",
    "    \"Task A collapses\\n(logit-scale drift)\",\n",
    "    xy=(x_a[0], task_a_cil[0] + 2),\n",
    "    xytext=(x_a[0] - 0.02, 38),\n",
    "    fontsize=8,\n",
    "    color=\"#444444\",\n",
    "    ha=\"center\",\n",
    "    arrowprops={**arrow_props, \"connectionstyle\": \"arc3,rad=-0.25\"},\n",
    ")\n",
    "\n",
    "ax.annotate(\n",
    "    \"Task B dips\\nbelow KFN\",\n",
    "    xy=(x_b[1], task_b_cil[1] + 1.5),\n",
    "    xytext=(x_b[1] + 0.38, 52),\n",
    "    fontsize=8,\n",
    "    color=\"#444444\",\n",
    "    ha=\"center\",\n",
    "    arrowprops={**arrow_props, \"connectionstyle\": \"arc3,rad=0.3\"},\n",
    ")\n",
    "\n",
    "ax.annotate(\n",
    "    \"Task A destroyed\\n(contrastive imbalance)\",\n",
    "    xy=(x_a[3], task_a_cil[3] + 2),\n",
    "    xytext=(x_a[3] - 0.40, 28),\n",
    "    fontsize=8,\n",
    "    color=\"#444444\",\n",
    "    ha=\"center\",\n",
    "    arrowprops={**arrow_props, \"connectionstyle\": \"arc3,rad=0.3\"},\n",
    ")\n",
    "\n",
    "# Axes formatting\n",
    "ax.set_xlim(x_left, x_right)\n",
    "ax.set_ylim(0, 100)\n",
    "\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(methods, fontsize=10.5)\n",
    "\n",
    "ax.set_yticks(range(0, 101, 10))\n",
    "ax.set_ylabel(\"Class-Incremental Accuracy (%)\", fontsize=11)\n",
    "\n",
    "ax.yaxis.grid(\n",
    "    True,\n",
    "    linestyle=\"--\",\n",
    "    linewidth=0.5,\n",
    "    alpha=0.55,\n",
    "    zorder=0\n",
    ")\n",
    "\n",
    "ax.set_axisbelow(True)\n",
    "\n",
    "# Fixed: Reduced pad from 20 to 5 since manual labels were removed\n",
    "ax.tick_params(axis=\"x\", which=\"both\", bottom=False, pad=5)\n",
    "ax.tick_params(axis=\"y\", labelsize=10)\n",
    "\n",
    "ax.spines[\"top\"].set_visible(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "\n",
    "# Legend\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "ax.legend(\n",
    "    handles,\n",
    "    labels,\n",
    "    loc=\"upper center\",\n",
    "    bbox_to_anchor=(0.50, 1.18),\n",
    "    ncol=5,\n",
    "    fontsize=9,\n",
    "    frameon=True,\n",
    "    framealpha=0.9,\n",
    "    edgecolor=\"#cccccc\",\n",
    "    handlelength=2.0,\n",
    "    columnspacing=1.0,\n",
    ")\n",
    "\n",
    "# Title\n",
    "ax.set_title(\n",
    "    \"Impact of Algorithmic Augmentation on Class-Incremental Performance\\n\"\n",
    "    \"(Two-Task CIFAR-100, 50 classes/task)\",\n",
    "    fontsize=11,\n",
    "    pad=40,\n",
    ")\n",
    "\n",
    "# Output\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"tier_progression.pdf\", dpi=300, bbox_inches=\"tight\")\n",
    "plt.savefig(\"tier_progression.png\", dpi=300, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

